SWE-bench Science: Can Coding Agents Resolve Engineering Tasks in Science?

Software increasingly functions as part of the scientific instrument itself, making failures in scientific code capable of compromising not only program behavior but also the evidence underlying scientific conclusions. Yet existing evaluations of coding agents largely emphasize aggregate task success, providing limited insight into why agents fail when repairing scientific software. We introduce \textbf{SWE-bench Science}, a repository-level benchmark for scientific software engineering comprising 119 tasks from 98 GitHub repositories across 20 scientific domains. Each task is organized into one of three paradigms: Issue-driven, Expert-exploratory, and Engineering-integration. Even the best-performing agent, \textbf{Claude Code with Opus-5 (max), achieves a pass@1 below 50\%}, highlighting the substantial challenges posed by scientific software engineering. We identify four recurring failure mechanisms: deficits in scientific knowledge or abstraction, misguided exploration or surface-level repair, incomplete repair coverage or system integration, and failures to generalize scientific knowledge beyond observed cases in our analysis. We further conduct a paired ablation that removes explicit scientific guidance while preserving the repository and executable engineering context. The results show that scientific knowledge is not uniformly beneficial: well-grounded information can constrain repair and improve average performance and token efficiency, whereas poorly aligned guidance can induce anchoring and does not necessarily improve exact repair success. Together, SWE-bench Science provides a broad testbed for studying both the capabilities and failure mechanisms of coding agents in scientific software engineering.

==> scripts/plot_dataset_patch_scale_statistics.py <==
"""Plot dataset input and reference-patch size statistics.

The values are the 119-task aggregates reported in the Feishu source document:
https://fudan-nlp.feishu.cn/wiki/KZCowztd4iHhbekGxCgcaEP8nxf
The range plot shows exact minimum, mean, and maximum values. A symlog axis is
used because patch- has a valid minimum of zero while input code spans millions
of non-empty lines.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator, FuncFormatter


ASSET_DIR = Path(__file__).resolve().parents[1] / "assets"
N_TASKS = 119

METRICS = [
    "Input non-empty\nlines",
    "Patch +",
    "Patch -",
]
MINIMUM = [174, 1, 0]
MEAN = [80600.11764705883, 117.80672268907563, 44.529411764705884]
MAXIMUM = [2029051, 1035, 458]


def format_count(value: float) -> str:
    return f"{value:,.0f}"


def make_plot() -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 7.0,
            "axes.titlesize": 8.8,
            "axes.labelsize": 7.2,
            "xtick.labelsize": 6.5,
            "ytick.labelsize": 6.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.unicode_minus": False,
        }
    )
    fig, ax = plt.subplots(figsize=(3.45, 3.05))
    x = list(range(len(METRICS)))

    ax.set_yscale("symlog", linthresh=1, linscale=0.75, base=10)
    ax.set_ylim(0, 3.0e6)
    ax.yaxis.set_major_locator(FixedLocator([0, 1, 10, 100, 1000, 10000, 100000, 1000000]))
    ax.yaxis.set_major_formatter(
        FuncFormatter(lambda value, _: "0" if value == 0 else format_count(value))
    )
    ax.set_ylabel("Count (symlog scale)")
    ax.set_xticks(x)
    ax.set_xticklabels(METRICS)
    ax.set_xlim(-0.55, 2.55)
    ax.grid(axis="y", which="major", color="#D9D9D9", linewidth=0.65, zorder=0)
    ax.set_axisbelow(True)

    range_color = "#555555"
    mean_color = "#0072B2"
    max_color = "#D55E00"
    for xpos, low, mean, high in zip(x, MINIMUM, MEAN, MAXIMUM):
        ax.vlines(xpos, low, high, color=range_color, linewidth=2.0, zorder=2)
        ax.scatter(xpos, low, marker="v", s=24, color=range_color, zorder=3)
        ax.scatter(xpos, mean, marker="o", s=34, color=mean_color,
                   edgecolor="white", linewidth=0.6, zorder=4)
        ax.scatter(xpos, high, marker="^", s=28, color=max_color, zorder=3)

        ax.annotate(f"min {format_count(low)}", (xpos, low), xytext=(-5, -13),
                    textcoords="offset points", ha="right", va="top", fontsize=5.2,
                    color=range_color)
        ax.annotate(f"mean {mean:,.2f}", (xpos, mean), xytext=(6, 0),
                    textcoords="offset points", ha="left", va="center", fontsize=5.3,
                    color=mean_color)
        ax.annotate(f"max {format_count(high)}", (xpos, high), xytext=(0, 7),
                    textcoords="offset points", ha="center", va="bottom", fontsize=5.2,
                    color=max_color)

    legend_handles = [
        Line2D([0], [0], marker="v", color="none", markerfacecolor=range_color,
               markersize=5.0, label="Minimum"),
        Line2D([0], [0], marker="o", color="none", markerfacecolor=mean_color,
               markeredgecolor="white", markersize=5.5, label="Mean"),
        Line2D([0], [0], marker="^", color="none", markerfacecolor=max_color,
               markersize=5.0, label="Maximum"),
    ]
    ax.legend(handles=legend_handles, loc="upper right", frameon=False, ncol=3,
              fontsize=5.6, handletextpad=0.25, columnspacing=0.8,
              bbox_to_anchor=(1.0, 1.04))
    ax.set_title("Dataset scale and reference-patch size", pad=24)
    ax.text(0.5, -0.19, f"Statistics over {N_TASKS} tasks",
            transform=ax.transAxes, ha="center", va="top", fontsize=5.8, color="#555555")
    for spine in (ax.spines["top"], ax.spines["right"]):
        spine.set_visible(False)

    fig.subplots_adjust(left=0.18, right=0.98, bottom=0.23, top=0.75)
    ASSET_DIR.mkdir(parents=True, exist_ok=True)
    for extension in ("pdf", "svg", "png"):
        output = ASSET_DIR / f"dataset_patch_scale_statistics.{extension}"
        if extension == "png":
            fig.savefig(output, dpi=400, bbox_inches="tight", pad_inches=0.04)
        else:
            fig.savefig(output, bbox_inches="tight", pad_inches=0.04)
    plt.close(fig)


if __name__ == "__main__":
    make_plot()


==> scripts/plot_deepseek_pass_at_1_venn.py <==
"""Plot DeepSeek-V4-flash Pass@1 overlap on 91 comparable tasks."""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Circle


REPO_ROOT = Path(__file__).resolve().parents[2]
COMPARABLE_DATA_PATH = REPO_ROOT / "task_results_aux_vs_noaux.csv"
WITH_DATA_PATH = REPO_ROOT / "task_results_deepseek_with_aux.csv"
WITHOUT_DATA_PATH = REPO_ROOT / "task_results_deepseek_without_aux.csv"
ASSET_DIR = Path(__file__).resolve().parents[1] / "assets"
EXPECTED_COMPARABLE = 91

WITH_COLOR = "#0072B2"
WITHOUT_COLOR = "#D55E00"


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8-sig") as handle:
        return list(csv.DictReader(handle))


def load_sets() -> tuple[set[str], set[str], int]:
    comparable_rows = [
        row
        for row in read_rows(COMPARABLE_DATA_PATH)
        if row["material_ablation_comparable"].strip() == "1"
    ]
    comparable_ids = {row["task"].strip() for row in comparable_rows}
    if len(comparable_rows) != EXPECTED_COMPARABLE or len(comparable_ids) != EXPECTED_COMPARABLE:
        raise ValueError(
            f"Expected {EXPECTED_COMPARABLE} unique comparable tasks, "
            f"found {len(comparable_rows)} rows and {len(comparable_ids)} IDs"
        )

    def select(path: Path, pass_field: str) -> set[str]:
        rows = [row for row in read_rows(path) if row["task"].strip() in comparable_ids]
        ids = [row["task"].strip() for row in rows]
        if len(rows) != EXPECTED_COMPARABLE or set(ids) != comparable_ids:
            missing = sorted(comparable_ids - set(ids))
            raise ValueError(
                f"Expected all {EXPECTED_COMPARABLE} comparable tasks in {path.name}; "
                f"found {len(rows)} rows and missing {missing}"
            )
        if len(ids) != len(set(ids)):
            raise ValueError(f"Duplicate task IDs in {path.name}")
        invalid = [row["task"] for row in rows if float(row[pass_field]) not in (0.0, 1.0)]
        if invalid:
            raise ValueError(f"Non-binary {pass_field} values for tasks {invalid}")
        return {row["task"].strip() for row in rows if float(row[pass_field]) == 1.0}

    with_info = select(WITH_DATA_PATH, "with_aux_pass_at_1")
    without_info = select(WITHOUT_DATA_PATH, "without_aux_pass_at_1")
    return with_info, without_info, len(comparable_ids)


def make_plot(with_info: set[str], without_info: set[str], total: int) -> None:
    with_only = len(with_info - without_info)
    without_only = len(without_info - with_info)
    overlap = len(with_info & without_info)
    with_rate = 100 * len(with_info) / total
    without_rate = 100 * len(without_info) / total

    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 7.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )
    fig, ax = plt.subplots(figsize=(3.45, 2.25))
    ax.set_aspect("equal")
    ax.axis("off")

    ax.add_patch(
        Circle((-0.52, 0.04), 1.0, facecolor=WITH_COLOR, edgecolor=WITH_COLOR,
               linewidth=1.4, alpha=0.32)
    )
    ax.add_patch(
        Circle((0.52, 0.04), 1.0, facecolor=WITHOUT_COLOR, edgecolor=WITHOUT_COLOR,
               linewidth=1.4, alpha=0.32)
    )

    ax.text(-0.78, 0.05, str(with_only), ha="center", va="center",
            fontsize=13, fontweight="bold", color="#222222")
    ax.text(0.00, 0.05, str(overlap), ha="center", va="center",
            fontsize=13, fontweight="bold", color="#222222")
    ax.text(0.78, 0.05, str(without_only), ha="center", va="center",
            fontsize=13, fontweight="bold", color="#222222")

    ax.text(-0.70, 1.20, f"With info\n{len(with_info)} passed",
            ha="center", va="center", fontsize=7.0, fontweight="bold", color=WITH_COLOR)
    ax.text(0.70, 1.20, f"Without info\n{len(without_info)} passed",
            ha="center", va="center", fontsize=7.0, fontweight="bold", color=WITHOUT_COLOR)
    ax.text(-0.70, -1.08, f"Pass@1 = {with_rate:.2f}%",
            ha="center", va="center", fontsize=6.5, color=WITH_COLOR)
    ax.text(0.70, -1.08, f"Pass@1 = {without_rate:.2f}%",
            ha="center", va="center", fontsize=6.5, color=WITHOUT_COLOR)
    ax.set_xlim(-1.65, 1.65)
    ax.set_ylim(-1.23, 1.36)

    ASSET_DIR.mkdir(parents=True, exist_ok=True)
    for extension in ("pdf", "svg", "png"):
        output = ASSET_DIR / f"pass_at_1_venn_deepseek_comparable.{extension}"
        if extension == "png":
            fig.savefig(output, dpi=400, bbox_inches="tight", pad_inches=0.04)
        else:
            fig.savefig(output, bbox_inches="tight", pad_inches=0.04)
        if extension == "svg":
            svg = output.read_text(encoding="utf-8")
            output.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


if __name__ == "__main__":
    with_info, without_info, total = load_sets()
    print(f"comparable={total}")
    print(f"with_info={len(with_info)}")
    print(f"without_info={len(without_info)}")
    print(f"with_only={len(with_info - without_info)}")
    print(f"overlap={len(with_info & without_info)}")
    print(f"without_only={len(without_info - with_info)}")
    print(f"neither={total - len(with_info | without_info)}")
    print(f"with_info_pass_at_1={len(with_info) / total:.10f}")
    print(f"without_info_pass_at_1={len(without_info) / total:.10f}")
    make_plot(with_info, without_info, total)


==> scripts/plot_discipline_and_patch_scale.py <==
"""Compose benchmark composition and dataset-scale statistics.

Panel (a) reads the scientific-domain and task-paradigm count files. Panel (b)
uses the 119-task aggregates reported in the audited task-size summary.
"""

from __future__ import annotations

from pathlib import Path
import textwrap

import matplotlib as mpl
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.patches import Rectangle


REPO_ROOT = Path(__file__).resolve().parents[1]
ASSET_DIR = REPO_ROOT / "assets"
DISCIPLINE_DATA = ASSET_DIR / "primary_discipline_counts.csv"
PARADIGM_DATA = ASSET_DIR / "task_paradigm_counts.csv"

METRICS = ["Input non-empty lines", "Patch +", "Patch -"]
MINIMUM = [174, 1, 0]
MEAN = [80600.11764705883, 117.80672268907563, 44.529411764705884]
MAXIMUM = [2029051, 1035, 458]


def count_label(value: float) -> str:
    return f"{value:,.0f}"


def legend_label(name: str, count: int, width: int = 22) -> str:
    """Wrap long domain names while keeping their counts attached."""
    return textwrap.fill(
        f"{name} (n={count})",
        width=width,
        break_long_words=False,
        break_on_hyphens=False,
    )


def main() -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 6.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.unicode_minus": False,
        }
    )
    data = pd.read_csv(DISCIPLINE_DATA).sort_values(
        "count", ascending=False, kind="stable"
    )
    paradigm_data = pd.read_csv(PARADIGM_DATA)
    colors = list(plt.get_cmap("tab20").colors)
    colors += list(plt.get_cmap("tab20b").colors)
    colors += list(plt.get_cmap("tab20c").colors)
    colors = colors[: len(data)]

    # The composite is rendered at the full two-column width. Panel (a) uses
    # two side-by-side donuts above the complete 20-domain legend.
    fig = plt.figure(figsize=(7.2, 5.65), facecolor="white")
    outer = fig.add_gridspec(1, 2, width_ratios=[2.05, 1.0], wspace=0.10)
    left = outer[0].subgridspec(
        2, 1, height_ratios=[1.12, 1.0], hspace=0.02
    )
    pies = left[0, 0].subgridspec(
        1, 2, width_ratios=[1.08, 1.0], wspace=0.04
    )
    domain_axis = fig.add_subplot(pies[0, 0])
    paradigm_axis = fig.add_subplot(pies[0, 1])
    legend_axis = fig.add_subplot(left[1, 0])
    stats_axis = fig.add_subplot(outer[0, 1])

    domain_wedges, _, _ = domain_axis.pie(
        data["count"],
        colors=colors,
        startangle=90,
        counterclock=False,
        radius=1.03,
        wedgeprops={"width": 0.42, "edgecolor": "white", "linewidth": 0.65},
        autopct=lambda pct: f"{pct:.0f}%" if pct >= 2.5 else "",
        pctdistance=0.78,
        textprops={"fontsize": 7.8, "color": "#17212B", "fontweight": "medium"},
    )
    domain_axis.text(
        0,
        0.11,
        f"{int(data['count'].sum())}",
        ha="center",
        va="center",
        fontsize=21,
        fontweight="bold",
        color="#17212B",
    )
    domain_axis.text(
        0,
        -0.20,
        "tasks",
        ha="center",
        va="center",
        fontsize=9.5,
        color="#5D6977",
    )
    domain_axis.set_title(
        "Scientific domains",
        fontsize=8.0,
        fontweight="semibold",
        color="#17212B",
        pad=3,
    )
    domain_axis.set_aspect("equal")

    paradigm_colors = ["#0072B2", "#E69F00", "#009E73"]
    paradigm_wedges, _, paradigm_percentages = paradigm_axis.pie(
        paradigm_data["count"],
        colors=paradigm_colors,
        startangle=90,
        counterclock=False,
        radius=1.03,
        wedgeprops={"width": 0.42, "edgecolor": "white", "linewidth": 0.85},
        autopct=lambda pct: f"{pct:.1f}%",
        pctdistance=0.80,
        textprops={"fontsize": 7.5, "fontweight": "semibold"},
    )
    for index, percentage in enumerate(paradigm_percentages):
        percentage.set_color("#17212B" if index == 1 else "white")
    paradigm_percentages[0].set_position((0.68, -0.43))
    paradigm_axis.text(
        0,
        0.11,
        f"{int(paradigm_data['count'].sum())}",
        ha="center",
        va="center",
        fontsize=21,
        fontweight="bold",
        color="#17212B",
    )
    paradigm_axis.text(
        0,
        -0.20,
        "tasks",
        ha="center",
        va="center",
        fontsize=9.5,
        color="#5D6977",
    )
    paradigm_axis.set_title(
        "Task paradigms", fontsize=8.0, fontweight="semibold", color="#17212B", pad=3
    )
    paradigm_axis.set_aspect("equal")

    paradigm_labels = list(paradigm_data["paradigm"])
    paradigm_axis.legend(
        paradigm_wedges,
        paradigm_labels,
        loc="upper right",
        bbox_to_anchor=(1.02, 0.95),
        frameon=True,
        facecolor="white",
        edgecolor="none",
        framealpha=0.90,
        fontsize=5.5,
        ncol=1,
        handlelength=0.8,
        handletextpad=0.30,
        labelspacing=0.22,
        borderpad=0.28,
        borderaxespad=0,
    )

    labels = [
        legend_label(name, count)
        for name, count in zip(data["domain"], data["count"])
    ]
    legend_axis.axis("off")
    legend_axis.legend(
        domain_wedges,
        labels,
        loc="upper left",
        bbox_to_anchor=(0.0, 1.0, 1.0, 0.0),
        mode="expand",
        frameon=False,
        fontsize=7.1,
        ncol=3,
        handlelength=0.9,
        handletextpad=0.38,
        columnspacing=0.75,
        labelspacing=0.30,
        borderaxespad=0,
    )

    # Directly labelled summary bands avoid a shared axis across quantities
    # whose magnitudes differ by several orders.  Equal-width cells encode the
    # statistic type (minimum, mean, maximum), while the printed values carry
    # the quantitative information.
    stats_axis.set_xlim(0, 1)
    stats_axis.set_ylim(0, 1)
    stats_axis.axis("off")
    cell_left = 0.02
    cell_width = 0.32
    header_y = 0.82
    row_label_y = [0.72, 0.49, 0.26]
    row_center_y = [0.64, 0.41, 0.18]
    header_labels = ["Minimum", "Mean", "Maximum"]
    cell_colors = ["#E7EBF0", "#DCECF7", "#FCE6D7"]
    text_colors = ["#424B55", "#0072B2", "#B84C00"]

    for column, header in enumerate(header_labels):
        stats_axis.text(
            cell_left + (column + 0.5) * cell_width,
            header_y,
            header,
            ha="center",
            va="center",
            fontsize=6.6,
            fontweight="semibold",
            color=text_colors[column],
        )

    for metric, low, mean, high, label_y, center_y in zip(
        METRICS, MINIMUM, MEAN, MAXIMUM, row_label_y, row_center_y
    ):
        stats_axis.text(
            cell_left,
            label_y,
            metric,
            ha="left",
            va="center",
            fontsize=7.5,
            fontweight="semibold",
            color="#17212B",
        )
        values = [count_label(low), f"{mean:,.2f}", count_label(high)]
        for column, (value, fill, text_color) in enumerate(
            zip(values, cell_colors, text_colors)
        ):
            x_start = cell_left + column * cell_width
            stats_axis.add_patch(
                Rectangle(
                    (x_start, center_y - 0.047),
                    cell_width,
                    0.094,
                    facecolor=fill,
                    edgecolor="white",
                    linewidth=1.0,
                )
            )
            stats_axis.text(
                x_start + cell_width / 2,
                center_y,
                value,
                ha="center",
                va="center",
                fontsize=7.0,
                fontweight="bold",
                color=text_color,
            )

    stats_axis.text(
        0.5,
        0.06,
        "Exact statistics over 119 tasks",
        ha="center",
        va="center",
        fontsize=6.2,
        color="#555555",
    )

    fig.subplots_adjust(left=0.02, right=0.995, bottom=0.08, top=0.90)
    title_y = 0.965
    composition_box = legend_axis.get_position()
    stats_box = stats_axis.get_position()
    fig.text(
        composition_box.x0,
        title_y,
        "(a) Benchmark composition",
        ha="left",
        va="baseline",
        fontsize=9.4,
        color="#17212B",
    )
    fig.text(
        stats_box.x0 + 0.02 * stats_box.width,
        title_y,
        "(b) Task context and patch scale",
        ha="left",
        va="baseline",
        fontsize=9.4,
        color="#17212B",
    )
    for extension in ("pdf", "svg", "png"):
        output = ASSET_DIR / f"discipline_and_patch_scale.{extension}"
        if extension == "png":
            fig.savefig(output, dpi=400, bbox_inches="tight", pad_inches=0.04)
        else:
            fig.savefig(output, bbox_inches="tight", pad_inches=0.04)
        if extension == "svg":
            svg = output.read_text(encoding="utf-8")
            output.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts/plot_model_pass_at_1_with_logos.py <==
"""Plot Table 2 Pass@1 values with official model-provider logos.

The metric values are loaded through ``plot_pass_at_1_vs_tokens.load_results``
so this standalone figure stays consistent with the task-level CSV computation
used by Figure 4. Logo provenance is recorded in
``assets/model_logos/SOURCES.md``.
"""

from __future__ import annotations

import sys
from pathlib import Path

sys.dont_write_bytecode = True

import matplotlib as mpl
import matplotlib.image as mpimg
import matplotlib.pyplot as plt
from matplotlib.offsetbox import AnnotationBbox, OffsetImage

from plot_pass_at_1_vs_tokens import load_results


PROJECT_ROOT = Path(__file__).resolve().parents[1]
ASSET_DIR = PROJECT_ROOT / "assets"
LOGO_DIR = ASSET_DIR / "model_logos"
OUTPUT_STEM = ASSET_DIR / "model_pass_at_1_with_logos"

DISPLAY_LABELS = {
    "GPT-5.6-sol": "GPT-5.6-sol\n(max)",
    "Claude-Opus-5": "Claude-Opus-5\n(max)",
    "DeepSeek-V4-Pro": "DeepSeek-\nV4-Pro (max)",
    "Kimi-K3": "Kimi-K3\n(max)",
    "GLM-5.2": "GLM-5.2\n(max)",
    "Nex N2": "Nex N2",
    "DeepSeek-V4-flash (max)": "DeepSeek-\nV4-flash\n(max)",
    "Qwen3.5-397B": "Qwen3.5-\n397B",
}

LOGOS = {
    "GPT-5.6-sol": "openai.png",
    "Claude-Opus-5": "claude_symbol_3840.png",
    "DeepSeek-V4-Pro": "deepseek.png",
    "Kimi-K3": "kimi_k3_official.png",
    "GLM-5.2": "zai.png",
    "Nex N2": "nex_agi.jpg",
    "DeepSeek-V4-flash (max)": "deepseek.png",
    "Qwen3.5-397B": "qwen.png",
}

LOGO_ZOOMS = {
    "GPT-5.6-sol": 0.120,
    "Claude-Opus-5": 0.0074,
    "DeepSeek-V4-Pro": 0.110,
    "Kimi-K3": 0.070,
    "GLM-5.2": 0.100,
    "Nex N2": 0.105,
    "DeepSeek-V4-flash (max)": 0.110,
    "Qwen3.5-397B": 0.105,
}

# The official Kimi-K3 asset is a high-resolution K + KIMI lockup. Display
# only its square left-hand K mark while retaining the original source file.
LOGO_COLUMN_CROPS = {
    "Kimi-K3": (0, 400),
}

# Kept consistent with Figure 4. The lightened fill distinguishes the max
# DeepSeek-flash configuration without changing its provider color.
BAR_COLORS = {
    "GPT-5.6-sol": "#0072B2",
    "Claude-Opus-5": "#D55E00",
    "DeepSeek-V4-Pro": "#E69F00",
    "Kimi-K3": "#3A3A3A",
    "GLM-5.2": "#CC79A7",
    "Nex N2": "#56B4E9",
    "DeepSeek-V4-flash (max)": "#80CEB4",
    "Qwen3.5-397B": "#F0E442",
}

DARK_LABEL_BARS = {
    "GPT-5.6-sol",
    "Claude-Opus-5",
    "Kimi-K3",
    "GLM-5.2",
}


def validate_results(results: list[dict[str, float | str]]) -> None:
    labels = [str(result["label"]) for result in results]
    expected = list(DISPLAY_LABELS)
    if labels != expected:
        raise ValueError(
            "Figure order no longer matches Table 2 configuration order:\n"
            f"observed={labels}\nexpected={expected}"
        )
    for label, logo_name in LOGOS.items():
        logo_path = LOGO_DIR / logo_name
        if not logo_path.is_file():
            raise FileNotFoundError(f"Missing logo for {label}: {logo_path}")


def make_figure() -> None:
    results = [
        result
        for result in load_results()
        if result["label"] != "DeepSeek-V4-flash (high)"
    ]
    validate_results(results)
    results.sort(key=lambda result: float(result["pass_at_1"]), reverse=True)

    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 8.2,
            "axes.labelsize": 9.2,
            "xtick.labelsize": 6.6,
            "ytick.labelsize": 7.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )

    labels = [str(result["label"]) for result in results]
    values = [float(result["pass_at_1"]) for result in results]
    positions = list(range(len(results)))

    fig, ax = plt.subplots(figsize=(7.15, 3.45))
    bars = ax.bar(
        positions,
        values,
        width=0.68,
        color=[BAR_COLORS[label] for label in labels],
        edgecolor="#333333",
        linewidth=0.65,
        zorder=2,
    )

    ax.set_ylabel("Pass@1 (%)")
    ax.set_ylim(0, 60)
    ax.set_yticks(range(0, 51, 10))
    ax.set_xticks(
        positions,
        [DISPLAY_LABELS[label] for label in labels],
        linespacing=1.12,
    )
    ax.tick_params(axis="x", length=0, pad=6)
    ax.tick_params(axis="y", length=3, width=0.6, color="#666666")
    ax.grid(axis="y", color="#D9D9D9", linewidth=0.6, zorder=0)
    ax.set_axisbelow(True)

    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    for side in ("left", "bottom"):
        ax.spines[side].set_color("#666666")
        ax.spines[side].set_linewidth(0.65)

    for position, bar, label, value in zip(positions, bars, labels, values):
        value_color = "white" if label in DARK_LABEL_BARS else "#222222"
        ax.text(
            bar.get_x() + bar.get_width() / 2,
            value - 1.45,
            f"{value:.2f}%",
            ha="center",
            va="top",
            color=value_color,
            fontsize=7.5,
            fontweight="bold",
            zorder=3,
        )

        logo = mpimg.imread(LOGO_DIR / LOGOS[label])
        if label in LOGO_COLUMN_CROPS:
            start, stop = LOGO_COLUMN_CROPS[label]
            logo = logo[:, start:stop]
        image = OffsetImage(
            logo,
            zoom=LOGO_ZOOMS[label],
            interpolation="lanczos",
        )
        annotation = AnnotationBbox(
            image,
            (position, value + 5.0),
            frameon=False,
            box_alignment=(0.5, 0.5),
            annotation_clip=False,
            zorder=4,
        )
        ax.add_artist(annotation)

    fig.subplots_adjust(left=0.075, right=0.995, top=0.975, bottom=0.255)
    for extension in ("pdf", "svg", "png"):
        output = OUTPUT_STEM.with_suffix(f".{extension}")
        save_kwargs: dict[str, object] = {
            "bbox_inches": "tight",
            "pad_inches": 0.025,
        }
        if extension == "png":
            save_kwargs["dpi"] = 400
        fig.savefig(output, **save_kwargs)

        if extension == "svg":
            svg = output.read_text(encoding="utf-8")
            output.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


if __name__ == "__main__":
    make_figure()


==> scripts/plot_pass_at_1_venn.py <==
"""Plot Pass@1 set overlap for material-comparable tasks."""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Circle


REPO_ROOT = Path(__file__).resolve().parents[2]
DATA_PATH = REPO_ROOT / "task_results_aux_vs_noaux.csv"
ASSET_DIR = Path(__file__).resolve().parents[1] / "assets"
EXPECTED_COMPARABLE = 91

WITH_COLOR = "#0072B2"
WITHOUT_COLOR = "#D55E00"


def load_sets() -> tuple[set[str], set[str], int]:
    with DATA_PATH.open(newline="", encoding="utf-8-sig") as handle:
        rows = list(csv.DictReader(handle))
    comparable = [r for r in rows if r["material_ablation_comparable"].strip() == "1"]
    if len(comparable) != EXPECTED_COMPARABLE:
        raise ValueError(
            f"Expected {EXPECTED_COMPARABLE} material-comparable tasks, found {len(comparable)}"
        )

    with_aux = {
        r["task"] for r in comparable if float(r["with_aux_pass_at_1"]) == 1.0
    }
    without_aux = {
        r["task"] for r in comparable if float(r["without_aux_pass_at_1"]) == 1.0
    }
    return with_aux, without_aux, len(comparable)


def make_plot(with_aux: set[str], without_aux: set[str], total: int) -> None:
    with_only = len(with_aux - without_aux)
    without_only = len(without_aux - with_aux)
    overlap = len(with_aux & without_aux)
    with_rate = 100 * len(with_aux) / total
    without_rate = 100 * len(without_aux) / total

    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 7.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )
    fig, ax = plt.subplots(figsize=(3.45, 2.25))
    ax.set_aspect("equal")
    ax.axis("off")

    ax.add_patch(
        Circle((-0.52, 0.04), 1.0, facecolor=WITH_COLOR, edgecolor=WITH_COLOR,
               linewidth=1.4, alpha=0.32)
    )
    ax.add_patch(
        Circle((0.52, 0.04), 1.0, facecolor=WITHOUT_COLOR, edgecolor=WITHOUT_COLOR,
               linewidth=1.4, alpha=0.32)
    )

    ax.text(-0.78, 0.05, str(with_only), ha="center", va="center",
            fontsize=13, fontweight="bold", color="#222222")
    ax.text(0.00, 0.05, str(overlap), ha="center", va="center",
            fontsize=13, fontweight="bold", color="#222222")
    ax.text(0.78, 0.05, str(without_only), ha="center", va="center",
            fontsize=13, fontweight="bold", color="#222222")

    ax.text(-0.70, 1.20, f"With info\n{len(with_aux)} passed",
            ha="center", va="center", fontsize=7.0, fontweight="bold", color=WITH_COLOR)
    ax.text(0.70, 1.20, f"Without info\n{len(without_aux)} passed",
            ha="center", va="center", fontsize=7.0, fontweight="bold", color=WITHOUT_COLOR)
    ax.text(-0.70, -1.08, f"Pass@1 = {with_rate:.2f}%",
            ha="center", va="center", fontsize=6.5, color=WITH_COLOR)
    ax.text(0.70, -1.08, f"Pass@1 = {without_rate:.2f}%",
            ha="center", va="center", fontsize=6.5, color=WITHOUT_COLOR)
    ax.set_xlim(-1.65, 1.65)
    ax.set_ylim(-1.23, 1.36)

    ASSET_DIR.mkdir(parents=True, exist_ok=True)
    for extension in ("pdf", "svg", "png"):
        output = ASSET_DIR / f"pass_at_1_venn_material_comparable.{extension}"
        if extension == "png":
            fig.savefig(output, dpi=400, bbox_inches="tight", pad_inches=0.04)
        else:
            fig.savefig(output, bbox_inches="tight", pad_inches=0.04)
        if extension == "svg":
            svg = output.read_text(encoding="utf-8")
            output.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


if __name__ == "__main__":
    with_aux, without_aux, total = load_sets()
    print(f"comparable={total}")
    print(f"with_aux={len(with_aux)}")
    print(f"without_aux={len(without_aux)}")
    print(f"with_only={len(with_aux - without_aux)}")
    print(f"overlap={len(with_aux & without_aux)}")
    print(f"without_only={len(without_aux - with_aux)}")
    print(f"neither={total - len(with_aux | without_aux)}")
    print(f"with_aux_pass_at_1={len(with_aux) / total:.10f}")
    make_plot(with_aux, without_aux, total)


==> scripts/plot_pass_at_1_vs_tokens.py <==
"""Plot Pass@1 against mean input and output token consumption.

Only model--harness configurations with complete Pass@1 and token records are
included. Values are computed from the task-level CSV files unless a complete
aggregate token total is supplied explicitly.
"""

from __future__ import annotations

import csv
import statistics
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


REPO_ROOT = Path(__file__).resolve().parents[2]
ASSET_DIR = Path(__file__).resolve().parents[1] / "assets"
EXPECTED_TASKS = 119

CONFIGS = (
    {
        "label": "GPT-5.6-sol",
        "path": REPO_ROOT / "codex.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#0072B2",
        "marker": "o",
    },
    {
        "label": "Claude-Opus-5",
        "path": REPO_ROOT / "task_results_ucloud_opus_with_aux.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        # Complete UCloud accounting over the common 119 tasks. The task-level
        # input_token column does not include the full input context.
        "input_total": 838_662_602,
        "output_total": 13_041_383,
        "color": "#D55E00",
        "marker": "s",
    },
    {
        "label": "DeepSeek-V4-Pro",
        "path": REPO_ROOT / "ds_v4_pro.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#E69F00",
        "marker": "P",
    },
    {
        "label": "Kimi-K3",
        "path": REPO_ROOT / "kimi_k3(1).csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#000000",
        "marker": "v",
    },
    {
        "label": "GLM-5.2",
        "path": REPO_ROOT / "task_results_glm-5.2_with_aux.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#CC79A7",
        "marker": "D",
    },
    {
        "label": "Nex N2",
        "path": REPO_ROOT / "task_results_nex_n2_with_aux.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#56B4E9",
        "marker": "X",
    },
    {
        "label": "DeepSeek-V4-flash (high)",
        "path": REPO_ROOT / "task_results_deepseek_with_aux.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#009E73",
        "marker": "^",
    },
    {
        "label": "DeepSeek-V4-flash (max)",
        "path": REPO_ROOT / "task_results_deepseek_max_with_aux.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "color": "#009E73",
        "marker": "^",
        "facecolor": "none",
    },
    {
        "label": "Qwen3.5-397B",
        "path": REPO_ROOT / "qwen35.csv",
        "pass_field": "with_aux_pass_at_1",
        "input_field": "input_token",
        "output_field": "output_token",
        "exclude_tasks": ("001",),
        "color": "#F0E442",
        "marker": "h",
    },
)


def mean_numeric(rows: list[dict[str, str]], field: str) -> float:
    values = [float(row[field]) for row in rows if row[field].strip()]
    if len(values) != EXPECTED_TASKS:
        raise ValueError(
            f"Field {field} in the selected configuration has {len(values)} "
            f"values; expected {EXPECTED_TASKS}"
        )
    return statistics.mean(values)


def mean_token_count(
    rows: list[dict[str, str]], config: dict[str, object], token_type: str
) -> float:
    total_key = f"{token_type}_total"
    if total_key in config:
        return float(config[total_key]) / EXPECTED_TASKS
    return mean_numeric(rows, str(config[f"{token_type}_field"]))


def load_results() -> list[dict[str, float | str]]:
    results: list[dict[str, float | str]] = []
    for config in CONFIGS:
        excluded_tasks = set(config.get("exclude_tasks", ()))
        with config["path"].open(newline="", encoding="utf-8-sig") as handle:
            rows = [
                row
                for row in csv.DictReader(handle)
                if row["task"].strip().isdigit()
                and row["task"].strip() not in excluded_tasks
            ]
        if len(rows) != EXPECTED_TASKS:
            raise ValueError(
                f"{config['path'].name} has {len(rows)} rows; expected {EXPECTED_TASKS}"
            )
        results.append(
            {
                "label": config["label"],
                "color": config["color"],
                "marker": config["marker"],
                "facecolor": config.get("facecolor", config["color"]),
                "pass_at_1": 100 * mean_numeric(rows, config["pass_field"]),
                "input_tokens_m": mean_token_count(rows, config, "input") / 1e6,
                "output_tokens_m": mean_token_count(rows, config, "output") / 1e6,
            }
        )
    return results


def make_shared_legend(results: list[dict[str, float | str]]) -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 6.3,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )
    fig = plt.figure(figsize=(7.0, 0.58))
    handles = [
        Line2D(
            [0],
            [0],
            marker=str(result["marker"]),
            linestyle="none",
            markerfacecolor=str(result["facecolor"]),
            markeredgecolor="#222222",
            markeredgewidth=0.5,
            markersize=5.8,
        )
        for result in results
    ]
    fig.legend(
        handles,
        [str(result["label"]) for result in results],
        loc="center",
        bbox_to_anchor=(0.01, 0.02, 0.98, 0.96),
        mode="expand",
        ncol=5,
        frameon=False,
        handlelength=0.9,
        handletextpad=0.35,
        columnspacing=0.75,
        borderaxespad=0.0,
    )
    for extension in ("pdf", "svg", "png"):
        output = ASSET_DIR / f"pass_at_1_vs_tokens_legend.{extension}"
        if extension == "png":
            fig.savefig(output, dpi=400, bbox_inches="tight", pad_inches=0.01,
                        transparent=True)
        else:
            fig.savefig(output, bbox_inches="tight", pad_inches=0.01,
                        transparent=True)
        if extension == "svg":
            svg = output.read_text(encoding="utf-8")
            output.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


def make_panel(
    results: list[dict[str, float | str]],
    token_field: str,
    axis_label: str,
    output_stem: str,
) -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 8.0,
            "axes.labelsize": 8.5,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.unicode_minus": False,
        }
    )

    fig, axis = plt.subplots(figsize=(3.45, 2.55))
    axis.set_ylim(0, 50)
    axis.set_yticks([0, 10, 20, 30, 40, 50])
    axis.set_ylabel("Pass@1 (%)")
    axis.yaxis.set_label_position("right")
    axis.yaxis.tick_right()
    axis.set_xlabel(axis_label)
    axis.grid(True, color="#D9D9D9", linewidth=0.65, zorder=0)
    axis.set_axisbelow(True)

    if token_field == "input_tokens_m":
        axis.set_xlim(-0.4, 24.0)
        axis.set_xticks([0, 5, 10, 15, 20])
    else:
        axis.set_xlim(0, 0.18)
        axis.set_xticks([0, 0.03, 0.06, 0.09, 0.12, 0.15, 0.18])

    right_axis_x = axis.get_xlim()[1]

    for result in results:
        x_value = float(result[token_field])
        y_value = float(result["pass_at_1"])
        axis.vlines(x_value, 0, y_value, color=result["color"], alpha=0.28,
                    linewidth=0.9, linestyle=(0, (2, 2)), zorder=1)
        axis.hlines(y_value, x_value, right_axis_x, color=result["color"], alpha=0.28,
                    linewidth=0.9, linestyle=(0, (2, 2)), zorder=1)
        axis.scatter(
            x_value,
            y_value,
            s=58,
            marker=result["marker"],
            facecolor=result["facecolor"],
            edgecolor="#222222",
            linewidth=0.65,
            clip_on=False,
            zorder=3,
        )
    axis.spines["top"].set_visible(False)
    axis.spines["left"].set_visible(False)
    fig.subplots_adjust(left=0.08, right=0.83, bottom=0.19, top=0.96)

    for extension in ("pdf", "svg", "png"):
        output = ASSET_DIR / f"{output_stem}.{extension}"
        if extension == "png":
            fig.savefig(output, dpi=400, bbox_inches="tight", pad_inches=0.04)
        else:
            fig.savefig(output, bbox_inches="tight", pad_inches=0.04)
        if extension == "svg":
            svg = output.read_text(encoding="utf-8")
            output.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


if __name__ == "__main__":
    ASSET_DIR.mkdir(parents=True, exist_ok=True)
    values = load_results()
    values = [
        value
        for value in values
        if value["label"] != "DeepSeek-V4-flash (high)"
    ]
    for value in values:
        if value["label"] == "DeepSeek-V4-flash (max)":
            value["label"] = "DeepSeek-V4-flash"
            value["facecolor"] = value["color"]
    for value in values:
        print(
            f"{value['label'].replace(chr(10), ' ')}: "
            f"Pass@1={value['pass_at_1']:.6f}%, "
            f"input={value['input_tokens_m']:.9f}M, "
            f"output={value['output_tokens_m']:.9f}M"
        )
    make_shared_legend(values)
    make_panel(
        values,
        "input_tokens_m",
        "Mean input tokens per task (millions)",
        "pass_at_1_vs_input_tokens",
    )
    make_panel(
        values,
        "output_tokens_m",
        "Mean output tokens per task (millions)",
        "pass_at_1_vs_output_tokens",
    )


==> scripts/plot_primary_discipline_distribution.py <==
"""Plot the SWE-bench Science scientific-domain distribution.

The source CSV is generated from the audited task inventory outside the paper
repository and copied into assets/ for reproducibility. The figure is exported
as PDF for LaTeX and PNG for quick inspection.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd


def main() -> None:
    repo_root = Path(__file__).resolve().parents[1]
    source = repo_root / "assets" / "primary_discipline_counts.csv"
    output_dir = repo_root / "assets"
    data = pd.read_csv(source)
    data = data.sort_values("count", ascending=False, kind="stable")

    # Distinct categorical colors assembled from Matplotlib's tabular palettes.
    colors = list(plt.get_cmap("tab20").colors)
    colors += list(plt.get_cmap("tab20b").colors)
    colors += list(plt.get_cmap("tab20c").colors)
    colors = colors[: len(data)]

    fig, ax = plt.subplots(figsize=(12.5, 7.2), dpi=220)
    fig.patch.set_facecolor("white")
    ax.set_facecolor("white")
    wedges, _, _ = ax.pie(
        data["count"],
        colors=colors,
        startangle=90,
        counterclock=False,
        wedgeprops={"width": 0.42, "edgecolor": "white", "linewidth": 0.8},
        autopct=lambda pct: f"{pct:.0f}%" if pct >= 2.5 else "",
        pctdistance=0.78,
        textprops={"fontsize": 8, "color": "#17212B"},
    )
    ax.text(
        0,
        0.04,
        f"{int(data['count'].sum())}",
        ha="center",
        va="center",
        fontsize=24,
        fontweight="bold",
        color="#17212B",
    )
    ax.text(
        0,
        -0.12,
        "tasks",
        ha="center",
        va="center",
        fontsize=10,
        color="#5D6977",
    )
    labels = [
        f"{name} (n={count})"
        for name, count in zip(data["domain"], data["count"])
    ]
    ax.legend(
        wedges,
        labels,
        loc="center left",
        bbox_to_anchor=(1.02, 0.5),
        frameon=False,
        fontsize=8,
        ncol=1,
        handlelength=1.1,
        handletextpad=0.6,
        labelspacing=0.75,
    )
    ax.set(aspect="equal")
    fig.tight_layout(rect=(0, 0, 0.76, 1))
    fig.savefig(output_dir / "primary_discipline_distribution.pdf", bbox_inches="tight")
    fig.savefig(output_dir / "primary_discipline_distribution.png", bbox_inches="tight", dpi=300)


if __name__ == "__main__":
    main()


==> scripts/plot_scientific_information_comparison.py <==
"""Plot scores and token use on the 91 material-comparable tasks.

GPT-5.6-sol and DeepSeek-V4-flash are each shown with and without scientific
information on exactly the same task IDs.
"""

from __future__ import annotations

import csv
import statistics
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Patch


REPO_ROOT = Path(__file__).resolve().parents[2]
GPT_DATA_PATH = REPO_ROOT / "task_results_aux_vs_noaux.csv"
DEEPSEEK_WITH_DATA_PATH = REPO_ROOT / "task_results_deepseek_with_aux.csv"
DEEPSEEK_WITHOUT_DATA_PATH = REPO_ROOT / "task_results_deepseek_without_aux.csv"
ASSET_DIR = Path(__file__).resolve().parents[1] / "assets"
ASSET_DIR.mkdir(parents=True, exist_ok=True)

EXPECTED_N = 91
GPT_COLOR = "#0072B2"  # Okabe--Ito blue
DEEPSEEK_COLOR = "#D55E00"  # Okabe--Ito vermilion
NO_MATERIAL_HATCH = "///"


def read_means() -> dict[str, float]:
    with GPT_DATA_PATH.open(newline="", encoding="utf-8-sig") as handle:
        rows = list(csv.DictReader(handle))
    comparable = [r for r in rows if r["material_ablation_comparable"].strip() == "1"]
    if len(comparable) != EXPECTED_N:
        raise ValueError(f"Expected {EXPECTED_N} comparable tasks, found {len(comparable)}")
    comparable_ids = {row["task"].strip() for row in comparable}

    def read_deepseek(path: Path) -> list[dict[str, str]]:
        with path.open(newline="", encoding="utf-8-sig") as handle:
            selected = [
                row
                for row in csv.DictReader(handle)
                if row["task"].strip() in comparable_ids
            ]
        selected_ids = [row["task"].strip() for row in selected]
        if len(selected) != EXPECTED_N or set(selected_ids) != comparable_ids:
            missing = sorted(comparable_ids - set(selected_ids))
            raise ValueError(
                f"Expected DeepSeek results for the same {EXPECTED_N} tasks in {path.name}; "
                f"found {len(selected)} rows and missing {missing}"
            )
        if len(selected_ids) != len(set(selected_ids)):
            raise ValueError(f"Duplicate task IDs in {path.name}")
        return selected

    deepseek_with_rows = read_deepseek(DEEPSEEK_WITH_DATA_PATH)
    deepseek_without_rows = read_deepseek(DEEPSEEK_WITHOUT_DATA_PATH)

    def mean(selected_rows: list[dict[str, str]], field: str) -> float:
        values = [float(r[field]) for r in selected_rows if r[field].strip()]
        if len(values) != EXPECTED_N:
            raise ValueError(f"Field {field} has {len(values)} values, expected {EXPECTED_N}")
        return statistics.mean(values)

    return {
        "Public score": mean(comparable, "with_aux_public"),
        "Public score (no material)": mean(comparable, "without_aux_public"),
        "Private score": mean(comparable, "with_aux_private"),
        "Private score (no material)": mean(comparable, "without_aux_private"),
        "Pass@1": mean(comparable, "with_aux_pass_at_1"),
        "Pass@1 (no material)": mean(comparable, "without_aux_pass_at_1"),
        "Input tokens": mean(comparable, "input_token") / 1e6,
        "Input tokens (no material)": mean(comparable, "without_aux_input_token") / 1e6,
        "Output tokens": mean(comparable, "output_token") / 1e6,
        "Output tokens (no material)": mean(comparable, "without_aux_output_token") / 1e6,
        "DeepSeek public score": mean(deepseek_with_rows, "with_aux_public"),
        "DeepSeek public score (no material)": mean(deepseek_without_rows, "without_aux_public"),
        "DeepSeek private score": mean(deepseek_with_rows, "with_aux_private"),
        "DeepSeek private score (no material)": mean(deepseek_without_rows, "without_aux_private"),
        "DeepSeek Pass@1": mean(deepseek_with_rows, "with_aux_pass_at_1"),
        "DeepSeek Pass@1 (no material)": mean(deepseek_without_rows, "without_aux_pass_at_1"),
        "DeepSeek input tokens": mean(deepseek_with_rows, "input_token") / 1e6,
        "DeepSeek input tokens (no material)": mean(deepseek_without_rows, "input_token") / 1e6,
        "DeepSeek output tokens": mean(deepseek_with_rows, "output_token") / 1e6,
        "DeepSeek output tokens (no material)": mean(deepseek_without_rows, "output_token") / 1e6,
    }


def make_plot(means: dict[str, float]) -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 7.0,
            "axes.titlesize": 8.5,
            "axes.labelsize": 7.0,
            "xtick.labelsize": 5.8,
            "ytick.labelsize": 5.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.unicode_minus": False,
        }
    )
    # Native size is one two-column-paper column; do not downscale at inclusion.
    fig, score_axis = plt.subplots(figsize=(3.45, 3.05), constrained_layout=False)
    token_axis = score_axis.twinx()
    token_axis.patch.set_visible(False)
    token_axis.set_zorder(score_axis.get_zorder() + 1)

    metrics = ["Public score", "Private score", "Pass@1", "Input tokens", "Output tokens"]
    x = list(range(len(metrics)))
    width = 0.16
    offsets = {
        "gpt_with": -0.27,
        "gpt_without": -0.09,
        "ds_with": 0.09,
        "ds_without": 0.27,
    }
    gpt_values = [
        means["Public score"] * 100,
        means["Private score"] * 100,
        means["Pass@1"] * 100,
        means["Input tokens"] * 1000,
        means["Output tokens"] * 1000,
    ]
    gpt_no_values = [
        means["Public score (no material)"] * 100,
        means["Private score (no material)"] * 100,
        means["Pass@1 (no material)"] * 100,
        means["Input tokens (no material)"] * 1000,
        means["Output tokens (no material)"] * 1000,
    ]
    deepseek_values = [
        means["DeepSeek public score"] * 100,
        means["DeepSeek private score"] * 100,
        means["DeepSeek Pass@1"] * 100,
        means["DeepSeek input tokens"] * 1000,
        means["DeepSeek output tokens"] * 1000,
    ]
    deepseek_no_values = [
        means["DeepSeek public score (no material)"] * 100,
        means["DeepSeek private score (no material)"] * 100,
        means["DeepSeek Pass@1 (no material)"] * 100,
        means["DeepSeek input tokens (no material)"] * 1000,
        means["DeepSeek output tokens (no material)"] * 1000,
    ]

    score_limit = 115
    token_limit = max(
        gpt_values[3:] + gpt_no_values[3:] + deepseek_values[3:] + deepseek_no_values[3:]
    ) * 1.18
    score_axis.set_ylim(0, score_limit)
    token_axis.set_ylim(0, token_limit)
    score_axis.set_ylabel("Score (%)")
    token_axis.set_ylabel("Tokens (thousands)")
    score_axis.set_xticks(x)
    score_axis.set_xticklabels(["Public\nscore", "Private\nscore", "Pass@1", "Input\ntokens", "Output\ntokens"])
    score_axis.set_xlim(-0.55, len(metrics) - 0.45)
    score_axis.yaxis.grid(True, color="#D9D9D9", linewidth=0.65, zorder=0)
    score_axis.set_axisbelow(True)
    token_axis.grid(False)
    score_axis.axvspan(2.55, 4.55, color="#F2F2F2", zorder=-2)
    score_axis.axvline(2.5, color="#888888", linewidth=0.8, linestyle=(0, (3, 2)), zorder=1)
    def draw_value(axis, xpos, value, color, hatch):
        bar = axis.bar(xpos, value, width=width, color=color, edgecolor="#222222",
                       linewidth=0.45, hatch=hatch, alpha=0.92, zorder=3)[0]
        top = score_limit if axis is score_axis else token_limit
        axis.text(
            xpos,
            value + top * 0.014,
            f"{value:.2f}",
            ha="center",
            va="bottom",
            rotation=90,
            fontsize=4.8,
            color="#222222",
            zorder=5,
        )
        return bar

    for i, (v, nv, dv, dnv) in enumerate(
        zip(gpt_values, gpt_no_values, deepseek_values, deepseek_no_values)
    ):
        axis = score_axis if i < 3 else token_axis
        draw_value(axis, i + offsets["gpt_with"], v, GPT_COLOR, "")
        draw_value(axis, i + offsets["gpt_without"], nv, GPT_COLOR, NO_MATERIAL_HATCH)
        draw_value(axis, i + offsets["ds_with"], dv, DEEPSEEK_COLOR, "")
        draw_value(axis, i + offsets["ds_without"], dnv, DEEPSEEK_COLOR, NO_MATERIAL_HATCH)

    legend_handles = [
        Patch(facecolor=GPT_COLOR, edgecolor="#222222", label="GPT-5.6-sol / with info"),
        Patch(facecolor=GPT_COLOR, edgecolor="#222222", hatch=NO_MATERIAL_HATCH,
              label="GPT-5.6-sol / without info"),
        Patch(facecolor=DEEPSEEK_COLOR, edgecolor="#222222",
              label="DeepSeek-V4-flash / with info"),
        Patch(facecolor=DEEPSEEK_COLOR, edgecolor="#222222", hatch=NO_MATERIAL_HATCH,
              label="DeepSeek-V4-flash / without info"),
    ]
    score_axis.legend(handles=legend_handles, loc="upper center", bbox_to_anchor=(0.5, 1.20),
                      ncol=2, frameon=False, fontsize=4.9, handlelength=1.4,
                      columnspacing=0.75, handletextpad=0.35)
    score_axis.set_title(
        "Performances Comparison with/without Science Information.", pad=31
    )
    for spine in (score_axis.spines["top"], token_axis.spines["top"]):
        spine.set_visible(False)
    fig.subplots_adjust(left=0.15, right=0.86, bottom=0.17, top=0.71)
    for ext in ("pdf", "svg", "png"):
        out = ASSET_DIR / f"scientific_information_comparison.{ext}"
        if ext == "png":
            fig.savefig(out, dpi=400, bbox_inches="tight", pad_inches=0.04)
        else:
            fig.savefig(out, bbox_inches="tight", pad_inches=0.04)
        if ext == "svg":
            svg = out.read_text(encoding="utf-8")
            out.write_text(
                "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                encoding="utf-8",
            )
    plt.close(fig)


if __name__ == "__main__":
    means = read_means()
    for key, value in means.items():
        print(f"{key}: {value:.10f}")
    make_plot(means)


==> scripts/plot_scientific_reading_results.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


METHODS = [
    "Science Harness",
    "DR-Claw",
    "AutoResearchClaw",
    "ScienceClaw",
    "AI-Researcher",
    "AI-Scientist-v2",
    "EvoScientist",
    "InternAgent 1.0",
]

METRICS = ["SEED", "Accuracy"]

VALUES = np.array(
    [
        [44.10, 35.58],
        [33.76, 26.15],
        [26.29, 21.73],
        [22.90, 16.73],
        [38.79, 30.38],
        [38.15, 29.81],
        [42.48, 34.04],
        [36.64, 28.85],
    ]
)


def main() -> None:
    repo_root = Path(__file__).resolve().parents[1]
    output_dir = repo_root / "figures"
    output_dir.mkdir(exist_ok=True)

    # NPG-inspired publication palette with distinct, colorblind-friendly hues.
    colors = [
        "#3C5488",  # Science Harness
        "#E64B35",  # DR-Claw
        "#00A087",  # AutoResearchClaw
        "#4DBBD5",  # ScienceClaw
        "#F39B7F",  # AI-Researcher
        "#8491B4",  # AI-Scientist-v2
        "#91D1C2",  # EvoScientist
        "#7E6148",  # InternAgent 1.0
    ]
    edge_colors = [
        "#21325A",
        "#9C2F21",
        "#006B5B",
        "#2A7D91",
        "#B86B55",
        "#596581",
        "#5E9B8F",
        "#4F3C2E",
    ]

    x = np.arange(len(METRICS), dtype=float)
    width = 0.085
    offsets = (np.arange(len(METHODS)) - (len(METHODS) - 1) / 2) * width

    fig, ax = plt.subplots(figsize=(9.2, 5.2), dpi=220)
    fig.patch.set_facecolor("white")
    ax.set_facecolor("#fbfcfe")

    for idx, method in enumerate(METHODS):
        edge_color = edge_colors[idx]
        line_width = 1.2 if idx == 0 else 0.8
        bars = ax.bar(
            x + offsets[idx],
            VALUES[idx],
            width=width * 0.92,
            label=method,
            color=colors[idx],
            edgecolor=edge_color,
            linewidth=line_width,
            zorder=3,
        )

    ax.set_title(
        "Scientific Reading on CMPhysBench",
        fontsize=14,
        fontweight="bold",
        pad=16,
        color="#1f2937",
    )
    ax.set_ylabel("Score", fontsize=11, color="#374151")
    ax.set_xticks(x)
    ax.set_xticklabels(METRICS, fontsize=11, fontweight="bold", color="#111827")
    ax.set_ylim(0, 50)
    ax.set_yticks(np.arange(0, 51, 10))
    ax.tick_params(axis="y", labelsize=9, colors="#4b5563")
    ax.grid(axis="y", color="#d7dce4", linestyle="--", linewidth=0.8, alpha=0.85, zorder=0)

    for spine in ["top", "right"]:
        ax.spines[spine].set_visible(False)
    ax.spines["left"].set_color("#cbd5e1")
    ax.spines["bottom"].set_color("#cbd5e1")

    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, -0.10),
        ncol=4,
        frameon=False,
        fontsize=8,
        handlelength=1.2,
        columnspacing=1.2,
    )

    fig.tight_layout(rect=(0, 0.06, 1, 1))
    fig.savefig(output_dir / "scientific_reading_results.pdf", bbox_inches="tight")
    fig.savefig(output_dir / "scientific_reading_results.png", bbox_inches="tight", dpi=300)


if __name__ == "__main__":
    main()

